Time-Dilation Attacks on the Lightning Network

Lightning Network (LN) is a widely-used network of payment channels enabling faster and cheaper Bitcoin transactions. In this paper, we outline three ways an attacker can steal funds from honest LN users. The attacks require dilating the time for victims to become aware of new blocks by eclipsing (isolating) victims from the network and delaying block delivery. While our focus is on the LN, time-dilation attacks may be relevant to any second-layer protocol that relies on a timely reaction. According to our measurements, it is currently possible to steal the total channel capacity by keeping a node eclipsed for as little as 2 hours. Since trust-minimized Bitcoin light clients currently connect to a very limited number of random nodes, running just 500 Sybil nodes allows an attacker to Eclipse 47\% of newly deployed light clients (and hence prime them for an attack). As for the victims running a full node, since they are often used by large hubs or service providers, an attacker may justify the higher Eclipse attack cost by stealing all their available liquidity. In addition, time-dilation attacks neither require access to hashrate nor purchasing from a victim. Thus, this class of attacks is a more practical way of stealing funds via Eclipse attacks than previously anticipated double-spending. We argue that simple detection techniques based on the slow block arrival alone are not effective, and implementing more sophisticated detection is not trivial. We suggest that a combination of anti-Eclipse/anti-Sybil measures are crucial for mitigating time-dilation attacks.

==> scripts/model_eclipse.py <==
import numpy as np
import sys

# Everything is in seconds

BLOCK_INTERVAL = 10 * 60
TRIGGER_STALE_TIP = 30 * 60
SAFE_INTERVAL = TRIGGER_STALE_TIP - 0.5 * 60 # save 30 seconds for internet latencies, processing time etc.

# The goal is to dilate time ASAP while not triggering stale tip check (may de-eclipse)
def dilate(block_ntimes, target_blocks):
	# time at which a victim gets a block
	blocks_delivered_time = [block_ntimes[0]]
	while len(blocks_delivered_time) != target_blocks:
		current_block_i = len(blocks_delivered_time)
		max_dilation = blocks_delivered_time[-1] + SAFE_INTERVAL
		if max_dilation < block_ntimes[current_block_i]:
			# mining took so long there is no block even if we sacrifice dilation
			# natural de-eclipsing triggered!
			return []
		blocks_delivered_time.append(max_dilation)
	return blocks_delivered_time


def experiments(target, n):
	results = []
	failures = 0
	for i in range(n):
		block_intervals = np.random.exponential(BLOCK_INTERVAL, target * 2)
		block_ntimes = [0]
		for interval in block_intervals:
			prev_ntime = block_ntimes[-1]
			block_ntimes.append(prev_ntime + interval)

		blocks_delivered_time = dilate(block_ntimes, target)
		if blocks_delivered_time == []:
			failures += 1
		else:
			# compute how long the dilation took
			# find the height at which dilation was reached
			time = 0
			for i in range(target, len(block_ntimes)):
				cur_ntime = block_ntimes[i]
				count = 0 # how many blocks victim sees
				for dilated_time in blocks_delivered_time:
					if dilated_time >= cur_ntime:
						break
					count += 1
				if i - count == target:
					results.append(cur_ntime/60/60)
	return results, failures

trials = 10000
dilation_target = int(sys.argv[1]) # in blocks
hours_to_reach_target_dilation, failures = experiments(dilation_target, trials)

print("Mean: ", np.mean(hours_to_reach_target_dilation))
print("STD: ", np.std(hours_to_reach_target_dilation))
print("Failures: ", failures/trials)

